Correction of Density-Functional-Theory based polynomial interatomic potentials to reproduce experimental melting properties

Recently, we developed a method to construct polynomial interatomic potentials from ab-initio calculations in order to accurately describe laser excited solids [PRL 124, 085501 (2020)]. However, ab-initio methods, and therefore analytical potentials derived from them, commonly do not provide an accurate prediction of the melting temperature. In order to reproduce the experimental melting properties, but keeping the accuracy in the laser excited case, we present here an approach to modify few key coefficients of polynomial interatomic potentials constructed from ab-initio data. We show that, with the help of such corrections, the electronic-temperature dependent interatomic potential for silicon can, at the same time, describe nonthermal laser induced effects with ab-initio accuracy and also provide the correct experimental melting temperature and slope $dT/dp$.

==> anc/calc_Si_Phi_of_Te_module.f90 <==
module calc_Si_Phi_of_Te_module
implicit none

contains


pure subroutine calc_Si_Phi_of_Te(NumAt, MaxNumNeib, PBC, BoxLength, coord, Te, force, energy, info)
!melting temperature corrected
implicit none
integer, intent(in)                                  :: NumAt      !number of atoms
integer, intent(in)                                  :: MaxNumNeib !maximal number of neighbors considered for internal neigbor list
logical, dimension(1:3), intent(in)                  :: PBC        !sets, if periodic bondary conditions are used for x,y,z
real*8, dimension(1:3), intent(in)                   :: BoxLength  !orhorombic box lengths in x,y,z direction 
                                                                   !for periodic bondary conditions in Angstroem
real*8, dimension(1:3,1:NumAt), intent(in)           :: coord      !cartesian coordinates of each atom in Angstroem
real*8, intent(in)                                   :: Te         !electronic temperature in K, fitted interval: [316,31577]
real*8, dimension(1:3,1:NumAt), intent(out)          :: force      !force on each atom in eV/Angstroem
real*8, intent(out)                                  :: energy     !total Helmholtz free energy of the system in eV
integer, intent(out)                                 :: info       !=0, if everthing is OK
                                                                   !>0, if atom with number info has more neigbors than MaxNumNeib
                                                                   !<0, if atom with number info has neighbor with zero distance
integer, parameter :: Nrhorho =    2
integer, parameter :: Nrrho   =    2
integer, parameter :: Nr2     =   10
integer, parameter :: Nr3     =    3
integer, parameter :: Nt3     =    3
integer, parameter :: NC      =   23
integer, parameter :: deg     =    5
integer, parameter :: deg0    =   13
real*8, parameter  :: TeLimit =   0.4500000000000000D+04
real*8, parameter  :: ITeEnd  =   0.3166815367385156D-04
real*8, parameter  :: Rcrho   =   0.4800000000000000D+01
real*8, parameter  :: Rc2     =   0.6300000000000000D+01
real*8, parameter  :: Rc3     =   0.4200000000000000D+01
real*8, parameter  :: maxRc   =   0.6300000000000000D+01
real*8, parameter  :: maxRc2  =   0.3969000000000000D+02
real*8, parameter  :: mIRcrho =  -0.2083333333333333D+00
real*8, parameter  :: mIRc2   =  -0.1587301587301587D+00
real*8, parameter  :: mIRc3   =  -0.2380952380952381D+00
real*8, dimension(0:deg,2:Nrrho,1:Nrhorho)   :: a_rho
real*8, dimension(0:deg,2:Nr2)               :: a_2
real*8, dimension(0:deg,2:Nr3,2:Nr3,0:Nt3)   :: a_3
real*8, dimension(0:deg0)                    :: a_0
real*8                                  :: Phi_0
real*8, dimension(2:Nrrho,1:Nrhorho)    :: c_rho
real*8, dimension(2:Nr2)                :: c_2
real*8, dimension(2:Nr3,2:Nr3,0:Nt3)    :: c_3
real*8, dimension(1:3)               :: IBoxLength
real*8, dimension(1:3)               :: vecrij,vecrik
real*8, dimension(0:deg0)            :: sTepower
integer                              :: iAt,jAt,kAt, jh,kh, NumNeibiAt
integer                              :: k,q,q1,q2,q3
real*8                               :: sTe
real*8                               :: arhoi, dfcrhodrij, rhoij
real*8, dimension(2:Nrrho)           :: rhoi,rhoiforcefactor
real*8                               :: rij,rik, Irij,Irik, cosijk
real*8                               :: aij,aik
real*8, dimension(2:Nrrho,1:Nrhorho) :: arhoipower
real*8, dimension(1:max(Nr2,Nr3))    :: aijpower
real*8, dimension(1:Nr3)             :: aikpower
real*8, dimension(1:Nt3)             :: cosijkpower
real*8, dimension(1:3)               :: Rnij,Rnik
real*8, dimension(1:3)               :: dcosijkdRi,dcosijkdRj,dcosijkdRk
real*8                               :: dphiijdcosijk
real*8                               :: dphiijdrij,dphiijdrik,dphiijdrhoi
integer, dimension(1:MaxNumNeib)     :: iAtNeibList
real*8, dimension(1:5,1:MaxNumNeib)  :: iAtDistToNeibList

info = 0

a_rho( 0, 2, 1) =  -0.1412262983679012D+02
a_rho( 1, 2, 1) =   0.4281787542511518D+02
a_rho( 2, 2, 1) =  -0.4697252731437094D+02
a_rho( 3, 2, 1) =  -0.7493281009820818D+01
a_rho( 4, 2, 1) =   0.5093417432665006D+02
a_rho( 5, 2, 1) =  -0.2606904578705468D+02
a_rho( 0, 2, 2) =   0.1519735958989176D+02
a_rho( 1, 2, 2) =  -0.7624266961990332D+02
a_rho( 2, 2, 2) =   0.1804665806797663D+03
a_rho( 3, 2, 2) =  -0.2278226100549010D+03
a_rho( 4, 2, 2) =   0.1431629751486510D+03
a_rho( 5, 2, 2) =  -0.3477060990244733D+02
 
a_2( 0, 2) =  -0.6520293016626231D+00
a_2( 1, 2) =   0.9263145348756682D+01
a_2( 2, 2) =  -0.5001860516186312D+02
a_2( 3, 2) =   0.1155573495482946D+03
a_2( 4, 2) =  -0.1145296697238741D+03
a_2( 5, 2) =   0.4070541743793047D+02
a_2( 0, 3) =  -0.1905892968696107D+02
a_2( 1, 3) =  -0.4000896801121548D+03
a_2( 2, 3) =   0.2167054474385950D+04
a_2( 3, 3) =  -0.4520344376992492D+04
a_2( 4, 3) =   0.4095429027095528D+04
a_2( 5, 3) =  -0.1352353651492161D+04
a_2( 0, 4) =   0.5467692573768149D+03
a_2( 1, 4) =   0.6319963557138927D+04
a_2( 2, 4) =  -0.3538565501268434D+05
a_2( 3, 4) =   0.7179486358495138D+05
a_2( 4, 4) =  -0.6285846789112664D+05
a_2( 5, 4) =   0.2009940178644893D+05
a_2( 0, 5) =  -0.5494993486571056D+04
a_2( 1, 5) =  -0.4881403604046129D+05
a_2( 2, 5) =   0.2839406628854044D+06
a_2( 3, 5) =  -0.5737289684708941D+06
a_2( 4, 5) =   0.4963772629293298D+06
a_2( 5, 5) =  -0.1566547348230452D+06
a_2( 0, 6) =   0.2738619180817966D+05
a_2( 1, 6) =   0.2103875786215407D+06
a_2( 2, 6) =  -0.1261022767879761D+07
a_2( 3, 6) =   0.2555763805152974D+07
a_2( 4, 6) =  -0.2204123174652548D+07
a_2( 5, 6) =   0.6922172144176015D+06
a_2( 0, 7) =  -0.7586143348591871D+05
a_2( 1, 7) =  -0.5293864289659158D+06
a_2( 2, 7) =   0.3245873448714370D+07
a_2( 3, 7) =  -0.6616167171392628D+07
a_2( 4, 7) =   0.5709449194165035D+07
a_2( 5, 7) =  -0.1791097758146723D+07
a_2( 0, 8) =   0.1198427335425155D+06
a_2( 1, 8) =   0.7726297133832350D+06
a_2( 2, 8) =  -0.4822352035766623D+07
a_2( 3, 8) =   0.9899400748727044D+07
a_2( 4, 8) =  -0.8566713640416676D+07
a_2( 5, 8) =   0.2690518369643868D+07
a_2( 0, 9) =  -0.1025120022381509D+06
a_2( 1, 9) =  -0.6020157939425193D+06
a_2( 2, 9) =   0.3827647162866054D+07
a_2( 3, 9) =  -0.7926981606756128D+07
a_2( 4, 9) =   0.6892074424087325D+07
a_2( 5, 9) =  -0.2171115032010648D+07
a_2( 0,10) =   0.3728902112395662D+05
a_2( 1,10) =   0.1919350886259273D+06
a_2( 2,10) =  -0.1252416581031637D+07
a_2( 3,10) =   0.2624017867952304D+07
a_2( 4,10) =  -0.2297051762950614D+07
a_2( 5,10) =   0.7271846991137957D+06
 
a_3( 0, 2, 2, 0) =  -0.4847421229361884D+00
a_3( 1, 2, 2, 0) =  -0.9064497327471875D+01
a_3( 2, 2, 2, 0) =   0.4195253445644072D+02
a_3( 3, 2, 2, 0) =  -0.7305497231731916D+02
a_3( 4, 2, 2, 0) =   0.6217313143125576D+02
a_3( 5, 2, 2, 0) =  -0.2097351497283519D+02
a_3( 0, 2, 3, 0) =   0.1090871501933382D+02
a_3( 1, 2, 3, 0) =   0.3264765937249545D+02
a_3( 2, 2, 3, 0) =  -0.2348217943280090D+03
a_3( 3, 2, 3, 0) =   0.4451285659393394D+03
a_3( 4, 2, 3, 0) =  -0.3845900653481767D+03
a_3( 5, 2, 3, 0) =   0.1280882507268060D+03
a_3( 0, 3, 3, 0) =  -0.2651412956990223D+02
a_3( 1, 3, 3, 0) =  -0.4148716191137943D+02
a_3( 2, 3, 3, 0) =   0.4015597155689067D+03
a_3( 3, 3, 3, 0) =  -0.7720788345667918D+03
a_3( 4, 3, 3, 0) =   0.6460081532301609D+03
a_3( 5, 3, 3, 0) =  -0.2048877088427200D+03
a_3( 0, 2, 2, 1) =   0.2218863126453800D+02
a_3( 1, 2, 2, 1) =  -0.3511667676557752D+02
a_3( 2, 2, 2, 1) =  -0.1050017064384501D+03
a_3( 3, 2, 2, 1) =   0.3254299225751882D+03
a_3( 4, 2, 2, 1) =  -0.3021512932716885D+03
a_3( 5, 2, 2, 1) =   0.9611477592899519D+02
a_3( 0, 2, 3, 1) =  -0.1202523728213418D+03
a_3( 1, 2, 3, 1) =   0.1590473566940743D+03
a_3( 2, 2, 3, 1) =   0.7490460487602713D+03
a_3( 3, 2, 3, 1) =  -0.2216092059388979D+04
a_3( 4, 2, 3, 1) =   0.2126623677530680D+04
a_3( 5, 2, 3, 1) =  -0.7074557564318389D+03
a_3( 0, 3, 3, 1) =   0.1831217840071778D+03
a_3( 1, 3, 3, 1) =  -0.2883551841732943D+03
a_3( 2, 3, 3, 1) =  -0.9368320057796722D+03
a_3( 3, 3, 3, 1) =   0.3190569713601251D+04
a_3( 4, 3, 3, 1) =  -0.3291696853590211D+04
a_3( 5, 3, 3, 1) =   0.1159300998652920D+04
a_3( 0, 2, 2, 2) =  -0.1943150270936240D+02
a_3( 1, 2, 2, 2) =   0.4217886047043383D+02
a_3( 2, 2, 2, 2) =   0.9676342961262266D+01
a_3( 3, 2, 2, 2) =  -0.1417000747045025D+03
a_3( 4, 2, 2, 2) =   0.1575236357519025D+03
a_3( 5, 2, 2, 2) =  -0.5459524598460172D+02
a_3( 0, 2, 3, 2) =   0.9631440875905808D+02
a_3( 1, 2, 3, 2) =  -0.1735881144648543D+03
a_3( 2, 2, 3, 2) =  -0.1578185422027070D+03
a_3( 3, 2, 3, 2) =   0.7512913739374038D+03
a_3( 4, 2, 3, 2) =  -0.7029416240939096D+03
a_3( 5, 2, 3, 2) =   0.2125814140431206D+03
a_3( 0, 3, 3, 2) =  -0.5477774286211787D+02
a_3( 1, 3, 3, 2) =  -0.3308913487086343D+02
a_3( 2, 3, 3, 2) =   0.8826375062820536D+03
a_3( 3, 3, 3, 2) =  -0.1948237600009278D+04
a_3( 4, 3, 3, 2) =   0.1568964792883832D+04
a_3( 5, 3, 3, 2) =  -0.4391908951980670D+03
a_3( 0, 2, 2, 3) =  -0.6547268868579603D+02
a_3( 1, 2, 2, 3) =   0.1020539201982044D+03
a_3( 2, 2, 2, 3) =   0.4256122274080264D+03
a_3( 3, 2, 2, 3) =  -0.1403056155433119D+04
a_3( 4, 2, 2, 3) =   0.1437507288781851D+04
a_3( 5, 2, 2, 3) =  -0.5049936267214849D+03
a_3( 0, 2, 3, 3) =   0.3364478975054557D+03
a_3( 1, 2, 3, 3) =  -0.5071785679276446D+03
a_3( 2, 2, 3, 3) =  -0.2093078845530787D+04
a_3( 3, 2, 3, 3) =   0.6834032394511218D+04
a_3( 4, 2, 3, 3) =  -0.6988053202021819D+04
a_3( 5, 2, 3, 3) =   0.2453909442391083D+04
a_3( 0, 3, 3, 3) =  -0.4207863237575120D+03
a_3( 1, 3, 3, 3) =   0.6029818975920139D+03
a_3( 2, 3, 3, 3) =   0.2804769917008819D+04
a_3( 3, 3, 3, 3) =  -0.8941733844780931D+04
a_3( 4, 3, 3, 3) =   0.9095825149102751D+04
a_3( 5, 3, 3, 3) =  -0.3187199344808961D+04
 
a_0( 0) =  -0.1029053073634485D+03
a_0( 1) =  -0.1039211234869336D+02
a_0( 2) =   0.0000000000000000D+00 !not used
a_0( 3) =   0.0000000000000000D+00 !not used
a_0( 4) =  -0.1063895939480689D+01
a_0( 5) =   0.1242445546522690D+02
a_0( 6) =  -0.1836079400589800D+03
a_0( 7) =   0.8168890825831209D+03
a_0( 8) =  -0.1946461335040292D+04
a_0( 9) =   0.2899847639318518D+04
a_0(10) =  -0.2817243233767186D+04
a_0(11) =   0.1750311646929685D+04
a_0(12) =  -0.6352011995590163D+03
a_0(13) =   0.1028010483510037D+03

!scale Te to calculate potential coefficients
sTe = Te * ITeEnd
sTepower(1) = sTe
do k = 2, deg
   sTepower(k) = sTepower(k-1) * sTe
enddo

do q2 = 1, Nrhorho
   do q1 = 2, Nrrho
      c_rho(q1,q2) = a_rho(0,q1,q2)
      do k = 1, deg
         c_rho(q1,q2) = c_rho(q1,q2) + a_rho(k,q1,q2) * sTepower(k)
      enddo
   enddo
enddo

do q = 2, Nr2
   c_2(q) = a_2(0,q)
   do k = 1, deg
      c_2(q) = c_2(q) + a_2(k,q) * sTepower(k)
   enddo
enddo

do q3 = 0, Nt3
   do q2 = 2, Nr3
      do q1 = 2, q2
         c_3(q1,q2,q3) = a_3(0,q1,q2,q3)
         do k = 1, deg
            c_3(q1,q2,q3) = c_3(q1,q2,q3) + a_3(k,q1,q2,q3) * sTepower(k)
         enddo
      enddo
   enddo
enddo

!scale Te to calcuate Phi_0
sTe = (Te - TeLimit) * ITeEnd
Phi_0 = a_0(0) + a_0(1) * sTe
if (Te .gt. TeLimit) then
   sTepower(1) = sTe
   do k = 2, deg0
      sTepower(k) = sTepower(k-1) * sTe
   enddo
   
   do k = 4, deg0
      Phi_0 = Phi_0 + a_0(k) * sTepower(k)
   enddo
endif

if (PBC(1)) then
   IBoxLength(1) = 1.d0 / BoxLength(1)
endif
if (PBC(2)) then
   IBoxLength(2) = 1.d0 / BoxLength(2)
endif
if (PBC(3)) then
   IBoxLength(3) = 1.d0 / BoxLength(3)
endif

force(1:3,1:NumAt) = 0.d0
energy             = NumAt * Phi_0 !consider Helmholtz free energy of isolated atoms

do iAt = 1, NumAt
   !determine for atom iAt the neighbors and save the corresponding distances in a list*********
   NumNeibiAt = 0
   do jAt = 1, NumAt
      if (jAt .ne. iAt) then

         Rnij(1:3) = coord(1:3,iAt) - coord(1:3,jAt)
         !take periodic boundary conditions into account
         if (PBC(1)) Rnij(1) = Rnij(1) - NINT(Rnij(1) * IBoxLength(1)) * BoxLength(1)
         if (PBC(2)) Rnij(2) = Rnij(2) - NINT(Rnij(2) * IBoxLength(2)) * BoxLength(2)
         if (PBC(3)) Rnij(3) = Rnij(3) - NINT(Rnij(3) * IBoxLength(3)) * BoxLength(3)

         rij = Rnij(1)*Rnij(1) + Rnij(2)*Rnij(2) + Rnij(3)*Rnij(3)
         if (rij .lt. maxRc2) then
               NumNeibiAt = NumNeibiAt + 1
               if (NumNeibiAt .gt. MaxNumNeib) then
                  info = iAt
                  return
               endif

               iAtNeibList(NumNeibiAt) = jAt
               rij = sqrt(rij)
               Irij = 1.d0 / rij

               iAtDistToNeibList(1:3,NumNeibiAt) = Rnij(1:3) * Irij
               iAtDistToNeibList(  4,NumNeibiAt) = rij
               iAtDistToNeibList(  5,NumNeibiAt) = Irij
         else if (rij .eq. 0.d0) then
            info = -iAt
            return
         endif !rij .lt. maxRc2
      endif !jAt .ne. iAt
   enddo !do jAt = 1, NumAt
   if (NumNeibiAt .lt. MaxNumNeib) then
      iAtNeibList(NumNeibiAt+1) = 0
   endif
   !******************************************************************************************
   !calculate rhoi, arhoi and energy of Phi_rho####################################################
   if (Nrhorho .ge. 1) then
      rhoi(2:Nrrho) = 0.d0
      do jh = 1, MaxNumNeib
         if (iAtNeibList(jh) .eq. 0) exit !do over jh
         if (iAtDistToNeibList(4,jh) .lt. Rcrho) then
            jAt = iAtNeibList(jh)

            !Rnij(1:3) = iAtDistToNeibList(1:3,jh)
            rij = iAtDistToNeibList(  4,jh)
            !Irij      = iAtDistToNeibList(  5,jh)

            aij = 1.d0 + mIRcrho * rij
            rhoij = aij*aij
            rhoi(2) = rhoi(2) + rhoij
            do q1 = 3, Nrrho
               rhoij = rhoij * aij
               rhoi(q1) = rhoi(q1) + rhoij
            enddo
         endif !iAtDistToNeibList(4,jh) .lt. Rcrho
      enddo !jh = 1, MaxNumNeib

      do q1 = 2, Nrrho
         arhoi = rhoi(q1) / (1.d0 + rhoi(q1))
         rhoiforcefactor(q1) = q1 * mIRcrho / ((1.d0 + rhoi(q1)) * (1.d0 + rhoi(q1)))
      
         arhoipower(q1,1) = arhoi
         do q2 = 2, Nrhorho
            arhoipower(q1,q2) = arhoipower(q1,q2-1) * arhoi
         enddo

         !consider energy of Phi_rho(rhoi)---------------------------------------------------------
         do q2 = 1, Nrhorho
            energy = energy + c_rho(q1,q2) * arhoipower(q1,q2)
         enddo
         !-----------------------------------------------------------------------------------------
      enddo !q1 = 2, Nrrho
   endif !Nrhorho .ge. 1
   !###############################################################################################

   do jh = 1, MaxNumNeib
      if (iAtNeibList(jh) .eq. 0) exit !do over jh
      if (iAtDistToNeibList(4,jh) .lt. maxRc) then
         jAt = iAtNeibList(jh)

         Rnij(1:3) = iAtDistToNeibList(1:3,jh)
         rij       = iAtDistToNeibList(  4,jh)
         Irij      = iAtDistToNeibList(  5,jh)

         !force for Phi_rho(rhoi)****************************************************************************************
         if (Nrhorho .ge. 1 .and.  rij .lt. Rcrho) then
            aij = 1.d0 + mIRcrho * rij
            dfcrhodrij = 1.d0
            do q1 = 2, Nrrho
               !* q1 * mIRcrho is in rhoiforcefactor included
               dfcrhodrij = dfcrhodrij * aij
      
               dphiijdrhoi = c_rho(q1,1)
               do q2 = 2, Nrhorho
                  dphiijdrhoi = dphiijdrhoi + c_rho(q1,q2) * q2 * arhoipower(q1,q2-1)
               enddo

               dphiijdrhoi = dphiijdrhoi * rhoiforcefactor(q1) * dfcrhodrij

               vecrij(1:3) = dphiijdrhoi * Rnij(1:3)

               force(1:3,iAt) = force(1:3,iAt) - vecrij(1:3)
               force(1:3,jAt) = force(1:3,jAt) + vecrij(1:3)
            enddo !q1 = 2, Nrrho
         endif !Nrhorho .ge. 1 .and. rij .lt. Rcrho
         !***************************************************************************************************************

         !Phi_2(rij)*****************************************************************************************************
         if (Nr2 .ge. 2 .and. iAt .lt. jAt .and.  rij .lt. Rc2) then
            aij = 1.d0 + mIRc2 * rij

            aijpower(1) = aij
            do q = 2, Nr2
               aijpower(q) = aijpower(q-1) * aij
            enddo

            dphiijdrij = 0.d0
            do q = 2, Nr2
               energy     = energy     + c_2(q)*  aijpower(q)
               dphiijdrij = dphiijdrij + c_2(q)*q*aijpower(q-1)
            enddo

            dphiijdrij =  dphiijdrij * mIRc2

            vecrij(1:3) = dphiijdrij * Rnij(1:3)

            force(1:3,iAt) = force(1:3,iAt) - vecrij(1:3)              
            force(1:3,jAt) = force(1:3,jAt) + vecrij(1:3)
         endif !iAt .lt. jAt .and. Nr2 .ge. 2 .and. rij .lt. Rc2
         !***************************************************************************************************************

         if (Nr3 .ge. 2 .and. rij .lt. Rc3) then           
            do kh = 1, MaxNumNeib
               if (iAtNeibList(kh) .eq. 0) exit !do over kh
                  kAt = iAtNeibList(kh)

                  if (kAt .ne. jAt .and. iAtDistToNeibList(4,kh) .lt. Rc3) then
                     Rnik(1:3) = iAtDistToNeibList(1:3,kh)
                     rik       = iAtDistToNeibList(  4,kh)
                     Irik      = iAtDistToNeibList(  5,kh)

                     !cos(thetaijk) and derivatives----------------------------------------------------------------
                     cosijk =  dot_product(Rnij, Rnik)

                     dcosijkdRi(1:3) = Rnij(1:3)*Irik + Rnik(1:3)*Irij - cosijk * (Rnij(1:3)*Irij + Rnik(1:3)*Irik)
                     dcosijkdRj(1:3) = cosijk * Rnij(1:3)*Irij - Rnik(1:3)*Irij
                     dcosijkdRk(1:3) = cosijk * Rnik(1:3)*Irik - Rnij(1:3)*Irik

                     cosijkpower(1) = cosijk
                     do q3 = 2, Nt3
                        cosijkpower(q3) = cosijkpower(q3-1) * cosijk
                     enddo
                     !---------------------------------------------------------------------------------------------

                     !Phi_3(rij,rik,cos(thetaijk))**********************************************************************************
                     if (Nr3 .ge. 2 .and. rij .lt. Rc3 .and. rik .lt. Rc3) then
                        aij = 1.d0 + mIRc3 * rij
                        aik = 1.d0 + mIRc3 * rik
                        
                        aijpower(1) = aij
                        aikpower(1) = aik
                        do q1 = 2, Nr3
                           aijpower(q1) = aijpower(q1-1) * aij
                           aikpower(q1) = aikpower(q1-1) * aik
                        enddo

                        dphiijdrij = 0.d0
                        dphiijdrik = 0.d0
                        dphiijdcosijk = 0.d0
                        do q3 = 0, Nt3
                           do q2 = 2, Nr3
                              do q1 = 2, q2
                                 if (q3 .eq. 0) then
                                    energy     = energy     + c_3(q1,q2,q3)*   aijpower(q1)  *   aikpower(q2)  
                                    dphiijdrij = dphiijdrij + c_3(q1,q2,q3)*q1*aijpower(q1-1)*   aikpower(q2)
                                    dphiijdrik = dphiijdrik + c_3(q1,q2,q3)*    aijpower(q1) *q2*aikpower(q2-1)
                                 else !q3 .ge. 1
                                    energy     = energy     + c_3(q1,q2,q3)*   aijpower(q1)  *   aikpower(q2)  *cosijkpower(q3)
                                    dphiijdrij = dphiijdrij + c_3(q1,q2,q3)*q1*aijpower(q1-1)*   aikpower(q2)  *cosijkpower(q3)
                                    dphiijdrik = dphiijdrik + c_3(q1,q2,q3)*   aijpower(q1)  *q2*aikpower(q2-1)*cosijkpower(q3)
                                    if (q3 .eq. 1) then 
                                       dphiijdcosijk = dphiijdcosijk &
                                                       + c_3(q1,q2,q3)*aijpower(q1)*aikpower(q2)
                                    else if (q3 .ge. 2) then
                                       dphiijdcosijk = dphiijdcosijk &
                                                       + c_3(q1,q2,q3)*aijpower(q1)*aikpower(q2)*q3*cosijkpower(q3-1)
                                    endif
                                 endif !q3 .eq. 0
                              enddo !q1 = 2, q2
                           enddo !q2 = 2, Nr3
                        enddo !q3 = 0, Nt3
                        
                        dphiijdrij    = dphiijdrij * mIRc3
                        dphiijdrik    = dphiijdrik * mIRc3
                        
                        vecrij(1:3) = dphiijdrij * Rnij(1:3)
                        vecrik(1:3) = dphiijdrik * Rnik(1:3)

                        force(1:3,iAt) = force(1:3,iAt) - vecrij(1:3) - vecrik(1:3) - dphiijdcosijk * dcosijkdRi(1:3)
                           
                        force(1:3,jAt) = force(1:3,jAt) + vecrij(1:3) - dphiijdcosijk * dcosijkdRj(1:3)
                         
                        force(1:3,kAt) = force(1:3,kAt) + vecrik(1:3) - dphiijdcosijk * dcosijkdRk(1:3)
                     endif !Nr3 .ge. 2 .and. rij .lt. Rc3 .and. rik .lt. Rc3
                     !**************************************************************************************************************

                  endif !kAt .ne. jAt .and. iAtDistToNeibList(4,kh) .lt. Rc3
                  
               enddo !kh = 1, MaxNumNeib
            endif !(Nr3 .ge. 2) .and. (rij .lt. Rc3)

      endif !iAtDistToNeibList(4,jh) .lt. maxRc
   enddo !jh = 1, MaxNumNeib
enddo !iAt = 1, NumAt
end subroutine calc_Si_Phi_of_Te


end module calc_Si_Phi_of_Te_module

